Intersection probabilities for flats in hyperbolic space

Consider the $d$-dimensional hyperbolic space $\mathbb{M}_K^d$ of constant curvature $K<0$ and fix a point $o$ playing the role of an origin. Let $\mathbf{L}$ be a uniform random $q$-dimensional totally geodesic submanifold (called $q$-flat) in $\mathbb{M}_K^d$ passing through $o$ and, independently of $\mathbf{L}$, let $\mathbf{E}$ be a random $(d-q+\gamma)$-flat in $\mathbb{M}_K^d$ which is uniformly distributed in the set of all $(d-q+\gamma)$-flats intersecting a hyperbolic ball of radius $u>0$ around $o$. We are interested in the distribution of the random $\gamma$-flat arising as the intersection of $\mathbf{E}$ with $\mathbf{L}$. In contrast to the Euclidean case, the intersection $\mathbf{E}\cap \mathbf{L}$ can be empty with strictly positive probability. We determine this probability and the full distribution of $\mathbf{E}\cap \mathbf{L}$. Thereby, we elucidate crucial differences to the Euclidean case. Moreover, we study the limiting behaviour as $d\uparrow\infty$ and also $K\uparrow 0$. Thereby we obtain a phase transition with three different phases which we completely characterize, including a critical phase with distinctive behavior and a phase recovering the Euclidean results. In the background are methods from hyperbolic integral geometry.

==> Intersection_probability_varying_curvature.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19090,        487]
NotebookOptionsPosition[     18512,        469]
NotebookOutlinePosition[     18909,        485]
CellTagsIndexPosition[     18866,        482]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"\[Omega]", ",", "C1", ",", "Dconstant", ",", "computeProb"}], 
   "]"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "the", " ", "\[Omega]", " ", "function", " ", "with", " ", 
    "memoization"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{"\[Pi]", "^", 
      RowBox[{"(", 
       RowBox[{"n", "/", "2"}], ")"}]}], "/", 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "/", "2"}], "]"}]}]}]}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "the", " ", "C1", " ", "function", " ", "including", " ", 
    "the", " ", "parameter", " ", "k"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C1", "[", 
    RowBox[{"d_", ",", "q_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Omega]", "[", 
     RowBox[{"d", "-", "q"}], "]"}], "*", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "k"}], "]"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "d"}], "+", "q", "+", "1"}], ")"}]}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cosh", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "k"}], "]"}], " ", "*", "r"}], "]"}], "^", 
        RowBox[{"(", "q", ")"}]}], "*", 
       RowBox[{
        RowBox[{"Sinh", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "k"}], "]"}], " ", "*", "r"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"d", "-", "q", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "10"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "the", " ", "Dconstant", " ", "function", " ", "with", " ", 
    "memoization"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dconstant", "[", 
    RowBox[{"d_", ",", "q_", ",", "\[Gamma]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Omega]", "[", 
     RowBox[{"\[Gamma]", "+", "1"}], "]"}], "*", 
    RowBox[{"\[Omega]", "[", 
     RowBox[{"q", "-", "\[Gamma]"}], "]"}], "*", 
    RowBox[{
     RowBox[{"\[Omega]", "[", 
      RowBox[{"d", "-", "q"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", "[", 
        RowBox[{"d", "-", 
         RowBox[{"(", 
          RowBox[{"q", "-", "\[Gamma]"}], ")"}], "+", "1"}], "]"}], "*", " ", 
       
       RowBox[{"\[Omega]", "[", 
        RowBox[{"d", "-", "\[Gamma]"}], "]"}]}], ")"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "the", " ", "computeProb", " ", "function", " ", "to", " ", 
    "calculate", " ", "the", " ", "probability"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"computeProb", "[", 
    RowBox[{"d_", ",", "q_", ",", "\[Gamma]_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "c1Value", ",", "dConstantValue", ",", "R", ",", "innerIntegral", ",", 
       "int1", ",", "int2", ",", "prob"}], "}"}], ",", 
     RowBox[{
      RowBox[{"c1Value", "=", 
       RowBox[{"C1", "[", 
        RowBox[{"d", ",", 
         RowBox[{"d", "-", "q", "+", "\[Gamma]"}], ",", "k"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dConstantValue", "=", 
       RowBox[{"Dconstant", "[", 
        RowBox[{"d", ",", "q", ",", "\[Gamma]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"R", "=", 
       RowBox[{
        RowBox[{"Sinh", "[", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "k"}], "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "k"}], "]"}], " ", "*", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sinh", "[", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"-", "k"}], "]"}], "]"}], ")"}], "^", "2"}]}], 
           "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Define", " ", "inner", " ", "integral", " ", "for", " ", "the", " ", 
        "first", " ", "part"}], "*)"}], 
      RowBox[{
       RowBox[{"innerIntegral1", "[", 
        RowBox[{"r_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "^", "q"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "q"}], ")"}], "/", "2"}], "-", "1"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"k", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"d", "+", "1"}], ")"}]}], "/", "2"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
         RowBox[{"WorkingPrecision", "->", "10"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Compute", " ", "the", " ", "first", " ", "part", " ", "of", " ", 
        "the", " ", "outer", " ", "integral"}], "*)"}], 
      RowBox[{"int1", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"r", "^", 
           RowBox[{"(", 
            RowBox[{"q", "-", "\[Gamma]", "-", "1"}], ")"}]}], "*", 
          RowBox[{"innerIntegral1", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
         RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
         RowBox[{"WorkingPrecision", "->", "10"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Define", " ", "inner", " ", "integral", " ", "for", " ", "the", " ", 
        "second", " ", "part"}], "*)"}], 
      RowBox[{
       RowBox[{"innerIntegral2", "[", 
        RowBox[{"r_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "^", "q"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"z", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"d", "-", "q"}], ")"}], "/", "2"}], "-", "1"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"k", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"d", "+", "1"}], ")"}]}], "/", "2"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", 
           RowBox[{"R", "/", "r"}]}], "}"}], ",", 
         RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
         RowBox[{"WorkingPrecision", "->", "10"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Compute", " ", "the", " ", "second", " ", "part", " ", "of", " ", 
        "the", " ", "outer", " ", "integral"}], "*)"}], 
      RowBox[{"int2", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"r", "^", 
           RowBox[{"(", 
            RowBox[{"q", "-", "\[Gamma]", "-", "1"}], ")"}]}], "*", 
          RowBox[{"innerIntegral2", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "R", ",", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"-", "k"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
         RowBox[{"WorkingPrecision", "->", "10"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Compute", " ", "the", " ", "final", " ", "probability"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"prob", "=", 
       RowBox[{"dConstantValue", "*", 
        RowBox[{
         RowBox[{"\[Omega]", "[", 
          RowBox[{"d", "-", "\[Gamma]"}], "]"}], "/", "c1Value"}], "*", 
        RowBox[{"(", 
         RowBox[{"int1", "+", "int2"}], ")"}]}]}], ";", "\[IndentingNewLine]",
       "prob"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Example", " ", "usage"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"computeProb", "[", 
   RowBox[{"4", ",", "3", ",", "1", ",", 
    RowBox[{"-", "1"}]}], "]"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "fixed", " ", "values", " ", "of", " ", "q", " ", "and", 
    " ", "\[Gamma]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qValue", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]Value", "=", "1"}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "probabilities", " ", "for", " ", "various", " ", "values",
     " ", "of", " ", "k"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kValues", "=", 
    RowBox[{"Range", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "0.0000000001"}], ",", "0.1"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "the", " ", "range", " ", "of", " ", "d", " ", "values"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dValues", "=", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "9", ",", "20"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Function", " ", "to", " ", "generate", " ", "plots", " ", "for", " ", 
    "various", " ", "values", " ", "of", " ", "d"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"generateCombinedPlot", "[", 
    RowBox[{"q_", ",", "\[Gamma]_", ",", "kVals_", ",", "dVals_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"probabilities", ",", "plot"}], "}"}], ",", 
     RowBox[{
      RowBox[{"probabilities", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"d", ",", 
             RowBox[{"computeProb", "[", 
              RowBox[{"d", ",", "q", ",", "\[Gamma]", ",", "#"}], "]"}]}], 
            "}"}], "&"}], "/@", "kVals"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "dVals"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"plot", "=", 
       RowBox[{"ListLinePlot", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{"kVals", ",", 
              RowBox[{"probabilities", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "All", ",", "2"}], "]"}], "]"}]}], "}"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "dVals", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "All"}], ",", 
         RowBox[{"Frame", "->", "True"}], ",", 
         RowBox[{"FrameLabel", "->", 
          RowBox[{"{", 
           RowBox[{"\"\<K\>\"", ",", "\"\<Probability\>\""}], "}"}]}], ",", 
         RowBox[{
         "PlotLabel", "->", 
          "\"\<Probability vs. K for various values of d\>\""}], ",", 
         RowBox[{"Joined", "->", "True"}], ",", 
         RowBox[{"InterpolationOrder", "->", "2"}], ",", 
         RowBox[{"ImageSize", "->", "Large"}], ",", 
         RowBox[{"PlotLegends", "->", 
          RowBox[{"Placed", "[", 
           RowBox[{
            RowBox[{"LineLegend", "[", 
             RowBox[{"dVals", ",", 
              RowBox[{"LegendLabel", "->", "\"\<values of d\>\""}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "plot"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Generate", " ", "the", " ", "combined", " ", "plot"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"combinedPlot", "=", 
    RowBox[{"generateCombinedPlot", "[", 
     RowBox[{"qValue", ",", "\[Gamma]Value", ",", "kValues", ",", "dValues"}],
      "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Function", " ", "to", " ", "export", " ", "the", " ", "plot", " ", "to", 
    " ", "a", " ", "PDF"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"exportPlotToPDF", "[", 
    RowBox[{"plot_", ",", "filename_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dir", ",", "fullPath"}], "}"}], ",", 
     RowBox[{
      RowBox[{"dir", "=", 
       RowBox[{"NotebookDirectory", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"fullPath", "=", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"dir", ",", "filename"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{"fullPath", ",", "plot", ",", "\"\<PDF\>\""}], "]"}]}]}], 
    "]"}]}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Export", " ", "the", " ", "combined", " ", "plot", " ", "to", " ", "a", 
    " ", "PDF"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exportPlotToPDF", "[", 
   RowBox[{"combinedPlot", ",", "\"\<Probability_vs_k_CombinedPlot.pdf\>\""}],
    "]"}], "\n"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.924167728511183*^9, 3.924167739139554*^9}, {
   3.9241677919028683`*^9, 3.924167793256206*^9}, {3.9241678678983593`*^9, 
   3.9241678912644253`*^9}, {3.925963603951128*^9, 3.925963620598525*^9}, {
   3.925963653237734*^9, 3.925963653691802*^9}, {3.925964534347102*^9, 
   3.9259645358072557`*^9}, {3.925964566616672*^9, 3.92596458020273*^9}, {
   3.9259652848931427`*^9, 3.9259652857922087`*^9}, {3.925965340981003*^9, 
   3.925965380967507*^9}, {3.925965426580125*^9, 3.9259654444441967`*^9}, {
   3.92596549813295*^9, 3.925965554581778*^9}, {3.9259656249683943`*^9, 
   3.925965625760269*^9}, {3.925965680246388*^9, 3.925965680699121*^9}, {
   3.925965807118023*^9, 3.925965807682856*^9}, {3.925965873465589*^9, 
   3.925965935107024*^9}, {3.925966008216223*^9, 3.925966008644062*^9}, {
   3.925966073645072*^9, 3.925966074457361*^9}, {3.925966149002355*^9, 
   3.925966151498097*^9}, {3.925966196726699*^9, 3.925966235639784*^9}, {
   3.925966337539218*^9, 3.925966343946652*^9}, {3.925966567891789*^9, 
   3.925966571867882*^9}, {3.9259669513506517`*^9, 3.925967036826859*^9}, {
   3.925967207291576*^9, 3.92596723259908*^9}, {3.925970048179571*^9, 
   3.925970049213727*^9}, {3.926997044898797*^9, 3.926997046041486*^9}, {
   3.9269970788371*^9, 3.926997079399143*^9}, {3.9269971151027822`*^9, 
   3.926997137987233*^9}, 3.9269972015586567`*^9, {3.926997238251012*^9, 
   3.92699723927638*^9}, {3.926997290382531*^9, 3.9269973783807297`*^9}, 
   3.926997985034192*^9, 3.9269985641308737`*^9, {3.926998771314536*^9, 
   3.926998856286448*^9}, {3.9269998113310738`*^9, 3.926999867150964*^9}, {
   3.927000003964857*^9, 3.927000112965087*^9}, {3.92700054625381*^9, 
   3.927000560201528*^9}, {3.927000746842319*^9, 3.927000751875053*^9}, {
   3.927001007280521*^9, 3.9270010347089453`*^9}, {3.927001132876193*^9, 
   3.927001175176168*^9}, 3.9270012878072357`*^9, 3.927001429175598*^9, {
   3.9270909084269876`*^9, 3.92709090900417*^9}, {3.927091110814879*^9, 
   3.927091111707375*^9}, 3.927091236062945*^9, {3.9270912898150597`*^9, 
   3.927091309001297*^9}, 3.927885933194026*^9, {3.927885966807289*^9, 
   3.9278859973394833`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"21624865-2aad-458e-b89d-4ef828508732"],

Cell[BoxData["0.77467154626864125494509872057237530248`9.698970004336022"], \
"Output",
 CellChangeTimes->{
  3.9269986009929857`*^9, {3.926998773330379*^9, 3.926998858842754*^9}, {
   3.926999918089374*^9, 3.926999941516172*^9}, {3.927000006963019*^9, 
   3.9270000187041388`*^9}, {3.927000049714382*^9, 3.927000115034067*^9}, 
   3.927000567560997*^9, 3.927000759073152*^9, {3.927001016195463*^9, 
   3.9270010448371277`*^9}, 3.9270011833876333`*^9, 3.927001292314933*^9, 
   3.9270014789034367`*^9, 3.927001535800457*^9, 3.92709111515943*^9, 
   3.9270912399243727`*^9, 3.92709131116236*^9, 3.9278859448290043`*^9, {
   3.927885980636444*^9, 3.9278860003753843`*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"62b7c219-f5a7-41e5-9a44-e607f3292280"],

Cell[BoxData["\<\"/Users/ercansonmez/Desktop/Unterlagen/RUB/Forschung/\
Intersection probabilities/Paper/Probability_vs_k_CombinedPlot.pdf\"\>"], \
"Output",
 CellChangeTimes->{
  3.9269986009929857`*^9, {3.926998773330379*^9, 3.926998858842754*^9}, {
   3.926999918089374*^9, 3.926999941516172*^9}, {3.927000006963019*^9, 
   3.9270000187041388`*^9}, {3.927000049714382*^9, 3.927000115034067*^9}, 
   3.927000567560997*^9, 3.927000759073152*^9, {3.927001016195463*^9, 
   3.9270010448371277`*^9}, 3.9270011833876333`*^9, 3.927001292314933*^9, 
   3.9270014789034367`*^9, 3.927001535800457*^9, 3.92709111515943*^9, 
   3.9270912399243727`*^9, 3.92709131116236*^9, 3.9278859448290043`*^9, {
   3.927885980636444*^9, 3.927886003623577*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"9497a615-cb9d-442f-9763-fcacd88a282b"]
}, Open  ]]
},
WindowSize->{924, 911},
WindowMargins->{{Automatic, 582}, {Automatic, 38}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ee73c529-6802-4787-bce3-8dcc39bcc901"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 16344, 417, 1849, "Input",ExpressionUUID->"21624865-2aad-458e-b89d-4ef828508732"],
Cell[16927, 441, 749, 11, 34, "Output",ExpressionUUID->"62b7c219-f5a7-41e5-9a44-e607f3292280"],
Cell[17679, 454, 817, 12, 56, "Output",ExpressionUUID->"9497a615-cb9d-442f-9763-fcacd88a282b"]
}, Open  ]]
}
]
*)


